Ore and Chv\'atal-type Degree Conditions for Bootstrap Percolation from Small Sets

Bootstrap percolation is a deterministic cellular automaton in which vertices of a graph~$G$ begin in one of two states, "dormant" or "active". Given a fixed integer $r$, a dormant vertex becomes active if at any stage it has at least $r$ active neighbors, and it remains active for the duration of the process. Given an initial set of active vertices $A$, we say that $G$ $r$-percolates (from $A$) if every vertex in $G$ becomes active after some number of steps. Let $m(G,r)$ denote the minimum size of a set $A$ such that $G$ $r$-percolates from $A$. Bootstrap percolation has been studied in a number of settings, and has applications to both statistical physics and discrete epidemiology. Here, we are concerned with degree-based density conditions that ensure $m(G,2)=2$. In particular, we give an Ore-type degree sum result that states that if a graph $G$ satisfies $\sigma_2(G)\ge n-2$, then either $m(G,2)=2$ or $G$ is in one of a small number of classes of exceptional graphs. We also give a Chv\'{a}tal-type degree condition: If $G$ is a graph with degree sequence $d_1\le d_2\le\dots\le d_n$ such that $d_i \geq i+1$ or $d_{n-i} \geq n-i-1$ for all $1 \leq i < \frac{n}{2}$, then $m(G,2)=2$ or $G$ falls into one of several specific exceptional classes of graphs. Both of these results are inspired by, and extend, an Ore-type result in [D. Freund, M. Poloczek, and D. Reichman, Contagious sets in dense graphs, to appear in European J. Combin.]

==> anc/Makefile <==
NAUTY=nauty26r6
all:
	gcc -o chvatal -O3 -DMAXN=32 -DOUTPROC=myoutproc -DGENG_MAIN=geng_main callgeng.c "${NAUTY}/geng.c" "${NAUTY}/nauty.a" -I./${NAUTY}/ -DENABLE_CHVATAL
	gcc -o percolator -O3 -DMAXN=32 -DOUTPROC=myoutproc -DGENG_MAIN=geng_main callgeng.c "${NAUTY}/geng.c" "${NAUTY}/nauty.a" -I./${NAUTY}/
	gcc -o ore1 -O3 -DMAXN=32 -DOUTPROC=myoutproc -DGENG_MAIN=geng_main callgeng.c "${NAUTY}/geng.c" "${NAUTY}/nauty.a" -I./${NAUTY}/  -DORE_GAP=1
	gcc -o ore2 -O3 -DMAXN=32 -DOUTPROC=myoutproc -DGENG_MAIN=geng_main callgeng.c "${NAUTY}/geng.c" "${NAUTY}/nauty.a" -I./${NAUTY}/  -DORE_GAP=2
	g++ minchvatal.cpp -o minchvatal

clean:
	rm -f chvatal percolator ore1 ore2 minchvatal


==> anc/callgeng.c <==
/* This is a sample of how to call geng as a procedure rather than
 * running it as a separate process.  The basic idea is to construct
 * an argument list for geng's main() function.  At compile time,
 * assign a name to the macros OUTPROC and GENG_MAIN.  A typical
 * Unix-style compilation command would be:
     gcc -o callgeng -O3 -DMAXN=32 -DOUTPROC=myoutproc -DGENG_MAIN=geng_main \
       callgeng.c geng.c nauty.a
 
 * It has been modified for testing percolation of graphs..
 */

#include "gtools.h"

void GENG_MAIN(int argc, char *argv[]);

static unsigned long counter;
static unsigned long norpercolate;


// For quicksort
int cmpfunc (const void * a, const void * b)
{
    return ( *(int*)a - *(int*)b );
}


// for debugging
void bitwrite(FILE *f, setword w)
{
    for (int i = 0; i < WORDSIZE; i++)
    {
        fprintf(f,"%lu ",(w>>i)&1);
    }
    fprintf(f,"\n");
}


#define ISEDGE(v,w) ((g)[v] & BITT[w])


void
OUTPROC(FILE *f , graph *g, int n)
{
 /* This will be called for each graph. */
    

    
    // Make degree sequence if needed
#if defined(ENABLE_CHVATAL) || defined(ORE_GAP)
    // Compute degrees of vertices
    int degrees[n];
    int m = SETWORDSNEEDED(n);
    for (int v = 0; v < n; v++)
    {
        degrees[v] = 0;
        for(int i = 0; i < m; i++)
        {
            degrees[v] += POPCOUNT(g[v*m+i]);
        }
    }
#endif
    
    
    // Test for Ore's condition
#ifdef ORE_GAP
    for (int u = 0; u < n; u++)
        for (int v = 0; v < n; v++)
        {
            if (ISEDGE(u,v)) continue;
            
            if (degrees[u] + degrees[v] < n-ORE_GAP) return;
        }
#endif
    
  
    
    // Test Chvatal's condition - notice that i is shifted by one
#ifdef ENABLE_CHVATAL
    qsort(degrees, n, sizeof(int), cmpfunc);
     for (int i = 1; i <= n; i++)
     {
//        if (degrees[i -1] < i+1 && degrees[n-i -1] < n-i-1)
            if (degrees[i -1] < i && degrees[n-i -1] < n-i)
        //if (degrees[i -1] < i+1 && degrees[n-i -1] < n-i)
             return;
     }
#endif

    
    ++counter;
    
    
    // Test if graph percolates...
    //int infected[n];
    /*
     fprintf(f,"Testing..\n");
     for (int i1 = 0; i1 < n; i1++)
     {
        for (int i2 = 0; i2 < n; i2++)
        {
            fprintf(f,"%d (%d) ", (ISEDGE(i1,i2))!=0,  (g[i1]>>i2)&1 );
        }
        fprintf(f,"\n");
     }
     fprintf(f," %d \n",m);
     */
    
    
    setword infected;
    
#define INFECT(v)     ( infected |= BITT[v])
#define UNINFECTED(v) ( (infected & BITT[v]) == 0)
    
    
    int complete_graph = 1;
    for (int i1 = 0; i1 < n-1; i1++)
        for (int i2 = i1+1; i2 < n; i2++)
        {
            if (ISEDGE(i1,i2))
                continue;
            
            complete_graph = 0;
            
            infected = 0;
            INFECT(i1);
            INFECT(i2);
            
            
            //fprintf(f,"starting with %d %d\n",i1,i2);
            //fprintf(f,"Infected at beginning: %d\n", POPCOUNT(infected));
            //bitwrite(f,infected);
            
            int infected_sum = 2;
            int progress = 1;
            while (progress)
            {
                progress = 0;
                for (int v = 0; v < n; v++)
                {
                    //fprintf(f,"infected list starting with %d %d: \n",i1,i2);
                    //bitwrite(f,infected);
                    
                    
                    if (UNINFECTED(v))
                    {
                        //fprintf(f,"uninfected %d  \n",v);
                        //bitwrite(f,g[v]);
                        if (POPCOUNT(infected & g[v]) >= 2)
                        {
                            
                            INFECT(v);
                            progress = 1;
                            if (++infected_sum == n)
                            {
                                //fprintf(f,"percolates\n");
                                return;
                                progress = 0;
                                break;
                            }
                        }
                        
                    }
                }
                
            }
            
            //fprintf(f,"Infected in the end: %d\n", POPCOUNT(infected));
            
        }
    
    if (complete_graph == 1)
    {
        //fprintf(f,"complete graph\n");
        return;
    }
    
    //fprintf(f,"Failure ");
    //for (int v = 0; v < n; v++)
    {
        //    fprintf(f,"%d ",degrees[v]);
    }
    
    // Write the graph for SAGE
    fprintf(f,"G=Graph({");
    for (int i1 = 0; i1 < n; i1++)
    {
        if (i1 != 0)
            fprintf(f,", ");
        fprintf(f,"%d: [",i1);
        int comma=0;
        for (int i2 = 0; i2 < n; i2++)
        {
            if ((ISEDGE(i1,i2))!=0)
            {
                if (comma)
                    fprintf(f,",");
                fprintf(f,"%d",i2);
                comma = 1;
            }
        }
        fprintf(f,"]");
    }
    fprintf(f,"})");
    
    
    fprintf(f,"\nG.show()\n");

    norpercolate++;
    
    return;
}


int
main(int argc, char *argv[])
{

    if (argc < 2)
    {
#ifdef ENABLE_CHVATAL
        printf("Testing only graphs satisfying Chvatal's condition.\n");
        printf("That is: let v_1,v_2,...,v_n such that d(v_i) <= d(v_{i+1})\n");
        printf("Then for all i:  d(v_i) >= i+1  or  d(v_{n-1}) >= n-1\n");
        printf("You may speed up the computation by providing a lower bound on |E(G)| or mindegree(G) >=2 \n");
#endif

#ifdef ORE_GAP
        printf("Testing only graphs satisfying Ore condition -%d.\n",ORE_GAP);
        printf("That is for all nonadjacent u,v:    d(u)+d(v) >= n-%d\n",ORE_GAP);
        printf("You may speed up the computation by providing a lower bound on |E(G)| or mindegree(G) >=2\n");
#endif

#if !defined(ORE_GAP) && !defined(ENABLE_CHVATAL)
        printf("This tests all graphs. If you want to test for Dirac's condition, call\n");
        printf("program with lower bound on the degree. For example %s -d3 8",argv[0]);
#endif
        printf("Call examples:\n");
        printf("%s 5         Graphs G: |V(G)|=5 \n",argv[0]);
        printf("%s -d2 6     Graphs G: |V(G)|=6, mindegree(g) >= 2\n",argv[0]);
        printf("%s 7  4-100  Graphs G: |V(G)|=7, 4 <= |E(G)| <= 100\n",argv[0]);
        printf("%s -c 4      Graphs G: |V(G)|=4, G is connected\n",argv[0]);
        printf("\n Program prints only graphs that do not 2-percolate in Sage format.\n");
    }
    
    
    
    
    counter = 0;
    norpercolate = 0;
    GENG_MAIN(argc,argv);

    printf("Number of tested graphs for 2-percolation = %lu, not 2-percolating = %lu.\n",counter,norpercolate);

    return 0;
}


==> anc/minchvatal.cpp <==
#include <iostream>
#include <cstdlib>

using namespace std;

void debug(int d[], int n)
{
    for (int i  = 0; i < n; i++)
    {
        cout << " " << d[i];
    }
    cout << endl;
}

int main(int argc, char *argv[])
{
    if (argc < 2)
    {
        cerr << "Call with number of vertices to try." << endl;
        return 0;
    }
    
    int n = atoi(argv[1]);
    
    //cout << n << endl;
    
    if (n == 0) return 0;
    
    int max_e = n*n;

    int d[n];
    
    for (int i = 0; i < n; i++) d[i] = 2;
//    for (int i = n/2; i < n; i++) d[i] = n/2-1;
    
    //debug(d,n);
    
    while (true)
    {
        int l = n-1;
        
        while (l >= 0)
        {
            if (++d[l] < n) break;
            l--;
            
            //debug(d,n);
        }
        
        if (l < 0) break;
        l++;
        for (; l < n; l++) d[l] = d[l-1];

        bool is_chvatal = true;
        int dsum = 0;
        for (int i = 1; i <= n; i++)
        {
            if (d[i -1] < i+1 && d[n-i -1] < n-i)
            {
                is_chvatal = false;
                break;
            }
            dsum += d[i-1];
        }

        if (is_chvatal)
        {
            cout << dsum/2 << endl;
            //debug(d,n);
            break;
        }
    }
    
    
}

==> anc/readme.txt <==
We use nauty to generate graphs and test if they 2-percolate.
You need to copy nauty to this directory and compile it.
./configure
make nauty

Then you may need to modify Makefile in this directory to properly
compile our programs. It creates several programs:

chvatal    - tests graphs satisfying Chvatal's condition
ore1       - tests graph satisfying Ore's condition -1
ore2       - tests graph satisfying Ore's condition -2
percolator - tests all graphs (usefull for Dirac's condition with lower bound
             on maximum degree)
minchvatal - computes the minimum number of edges of a graph
             on n vertices satisfying Chvatal's condition

All tests needed are in test.sh




>A ./geng -cd2D11 n=12 e=36-66
complete graph
>Z 44412407186 graphs generated in 36566.70 sec




==> anc/test.sh <==
#!/bin/bash

echo "-------------------------------------------------------------------------- Testing Dirac's conditon -1  "

./percolator -d1   3
./percolator -d1   4
./percolator -d2   5
./percolator -d2   6
./percolator -d3   7
./percolator -d3   8
./percolator -d4   9
./percolator -d4  10
./percolator -d5  11
#./percolator -d5  12

echo ""
echo ""
echo ""
echo "--------------------------------------------------------------------------  Testing Ore's condition -1"

./ore1 3
./ore1 4
./ore1 5
./ore1 6
./ore1 7
./ore1 8
./ore1 9
./ore1 10


echo ""
echo ""
echo ""
echo "--------------------------------------------------------------------------  Testing Ore's condition -2"

./ore2 3
./ore2 4
./ore2 5
./ore2 6
./ore2 7
./ore2 8
./ore2 9
./ore2 10
./ore2 11


echo ""
echo ""
echo ""
echo "--------------------------------------------------------------------------  Testing Chvatal's condition"

./chvatal  -cd2   3
./chvatal  -cd2   4
./chvatal  -cd2   5
./chvatal  -cd2   6
./chvatal  -cd2   7
./chvatal  -cd2   8
./chvatal  -cd2   9
./chvatal  -cd2  10  26-100
./chvatal  -cd2  11  30-100
./chvatal  -cd2  12  36-100

